schubmult: Symbolic algorithms and input-sensitive bounds for Schubert multiplication

We present schubmult, a GPL-licensed Python system for exact multiplication of ordinary, double, quantum, and quantum double Schubert polynomials, as well as independent-alphabet triple and quantum triple products. Its central algorithm expands one factor into filtered column paths and couples them to Pieri computations on the other factor. Dynamic programming shares intermediate states, and the algorithm returns every Schubert-basis coefficient as an exact arithmetic circuit. We prove input-sensitive operation bounds for the entire product, not just a selected coefficient: for inputs of minimal rank $n$, the classical algorithms have complexity $2^{O(n\log n)}$ and polynomial complexity in $n$ for fixed Lehmer-code lengths. The quantum algorithms have the same general bound and polynomial complexity when, in addition, the number of nonzero entries in the Lehmer code of $v^{-1}$ is fixed. We describe the implementation and distinguish it from the algorithms analyzed, verify computations against independent routines and exact identities, and report reproducible timings for flag and Grassmannian workloads. Parabolic quantum products are treated separately via the Peterson-Woodward comparison.

==> anc/schubmult_benchmarks.json <==
{
  "protocol": {
    "repeats": 5,
    "per_phase_timeout_s": 30.0,
    "timed_phases": [
      "multiply"
    ],
    "address_space_limit_gib": 4,
    "cpu_affinity": 0,
    "startup_included": false,
    "fresh_process_per_repetition": true,
    "probabilistic_pruning": false
  },
  "environment": {
    "started_utc": "2026-11-10T19:20:58.728267+00:00",
    "python": "3.14.10 | packaged by conda-forge | (main, Oct 26 2026, 11:35:38) [GCC 15.3.0]",
    "platform": "Linux-6.6.87.2-microsoft-standard-WSL2-x86_64-with-glibc2.39",
    "cpu": "13th Gen Intel(R) Core(TM) i7-13850HX",
    "git_commit": null,
    "git_status": null,
    "package_version": "5.3.0",
    "extension_sha256": "17f45156a897565684b0ccb7600929334b9ab70d82277513c28bb8196b58ba04",
    "extension_file": "schubmult_cpp.cpython-314-x86_64-linux-gnu.so",
    "benchmark_sha256": "92475e81d3b8a217f9bf5d23fee924312135d5a6db11b28b25e601bb99f045a2",
    "reference_sha256": "d5dd46b5b6640d9013e61107d7b64925de9fe9be94aa907ddd212ed58d2ae9da",
    "dependencies": {
      "symengine": "0.15.0",
      "sympy": "1.14.0"
    },
    "finished_utc": "2026-11-10T19:21:53.742771+00:00"
  },
  "cases": [
    {
      "input": {
        "id": "flag-m2-ordinary",
        "task": "pair",
        "m": 2,
        "mode": "ordinary",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00012623999999999969,
              "max_retained_keys": 6,
              "raw_keys": 6,
              "stage": "multiply",
              "wall_s": 0.00013370998203754425
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00011417600000002137,
              "max_retained_keys": 6,
              "raw_keys": 6,
              "stage": "multiply",
              "wall_s": 0.00012124213390052319
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0001458069999999978,
              "max_retained_keys": 6,
              "raw_keys": 6,
              "stage": "multiply",
              "wall_s": 0.00015438301488757133
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00010372400000002724,
              "max_retained_keys": 6,
              "raw_keys": 6,
              "stage": "multiply",
              "wall_s": 0.00011005997657775879
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00010421800000004477,
              "max_retained_keys": 6,
              "raw_keys": 6,
              "stage": "multiply",
              "wall_s": 0.00011094799265265465
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m2-double",
        "task": "pair",
        "m": 2,
        "mode": "double",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002103920000000037,
              "max_retained_keys": 15,
              "raw_keys": 15,
              "stage": "multiply",
              "wall_s": 0.00022199098020792007
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00021002500000000257,
              "max_retained_keys": 15,
              "raw_keys": 15,
              "stage": "multiply",
              "wall_s": 0.00022203102707862854
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00020418399999999615,
              "max_retained_keys": 15,
              "raw_keys": 15,
              "stage": "multiply",
              "wall_s": 0.00021589291281998158
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000280780000000036,
              "max_retained_keys": 15,
              "raw_keys": 15,
              "stage": "multiply",
              "wall_s": 0.0002959261182695627
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00021297500000000413,
              "max_retained_keys": 15,
              "raw_keys": 15,
              "stage": "multiply",
              "wall_s": 0.00022489787079393864
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m2-triple",
        "task": "pair",
        "m": 2,
        "mode": "triple",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002870200000000267,
              "max_retained_keys": 17,
              "raw_keys": 17,
              "stage": "multiply",
              "wall_s": 0.00030274689197540283
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00023382099999996742,
              "max_retained_keys": 17,
              "raw_keys": 17,
              "stage": "multiply",
              "wall_s": 0.0002474440261721611
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00023533900000000108,
              "max_retained_keys": 17,
              "raw_keys": 17,
              "stage": "multiply",
              "wall_s": 0.0002484261058270931
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00022542500000000132,
              "max_retained_keys": 17,
              "raw_keys": 17,
              "stage": "multiply",
              "wall_s": 0.0002386749256402254
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00021370300000000952,
              "max_retained_keys": 17,
              "raw_keys": 17,
              "stage": "multiply",
              "wall_s": 0.00022591091692447662
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m2-quantum",
        "task": "pair",
        "m": 2,
        "mode": "quantum",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00017169500000002724,
              "max_retained_keys": 11,
              "raw_keys": 11,
              "stage": "multiply",
              "wall_s": 0.00018183584325015545
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0003358049999999668,
              "max_retained_keys": 11,
              "raw_keys": 11,
              "stage": "multiply",
              "wall_s": 0.00035298196598887444
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00020004600000000927,
              "max_retained_keys": 11,
              "raw_keys": 11,
              "stage": "multiply",
              "wall_s": 0.00021140393801033497
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00022777099999998773,
              "max_retained_keys": 11,
              "raw_keys": 11,
              "stage": "multiply",
              "wall_s": 0.00024049589410424232
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0001903630000000267,
              "max_retained_keys": 11,
              "raw_keys": 11,
              "stage": "multiply",
              "wall_s": 0.00020116311497986317
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m2-quantum-double",
        "task": "pair",
        "m": 2,
        "mode": "quantum-double",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00028015900000000205,
              "max_retained_keys": 21,
              "raw_keys": 21,
              "stage": "multiply",
              "wall_s": 0.00029574520885944366
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000279609000000014,
              "max_retained_keys": 21,
              "raw_keys": 21,
              "stage": "multiply",
              "wall_s": 0.00029519316740334034
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002745740000000274,
              "max_retained_keys": 21,
              "raw_keys": 21,
              "stage": "multiply",
              "wall_s": 0.0002897570375353098
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002803929999999899,
              "max_retained_keys": 21,
              "raw_keys": 21,
              "stage": "multiply",
              "wall_s": 0.00030946312472224236
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00029073699999998537,
              "max_retained_keys": 21,
              "raw_keys": 21,
              "stage": "multiply",
              "wall_s": 0.0003064528573304415
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m2-quantum-triple",
        "task": "pair",
        "m": 2,
        "mode": "quantum-triple",
        "u_code": [
          2,
          0,
          1
        ],
        "v_code": [
          0,
          2,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00031999599999998907,
              "max_retained_keys": 23,
              "raw_keys": 23,
              "stage": "multiply",
              "wall_s": 0.0003373881336301565
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00027899600000003133,
              "max_retained_keys": 23,
              "raw_keys": 23,
              "stage": "multiply",
              "wall_s": 0.0002943030558526516
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00028666499999996375,
              "max_retained_keys": 23,
              "raw_keys": 23,
              "stage": "multiply",
              "wall_s": 0.0003024190664291382
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00035446199999999983,
              "max_retained_keys": 23,
              "raw_keys": 23,
              "stage": "multiply",
              "wall_s": 0.0003735208883881569
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m2-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00028122899999999396,
              "max_retained_keys": 23,
              "raw_keys": 23,
              "stage": "multiply",
              "wall_s": 0.00029694591648876667
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult",
                "exact polynomial reconstruction"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-ordinary",
        "task": "pair",
        "m": 4,
        "mode": "ordinary",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00015458299999998593,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00016382383182644844
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00018322500000000908,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00019382010214030743
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00015366599999999675,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00016284803859889507
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00014952000000001409,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00015838094986975193
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000173731999999982,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00018375483341515064
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-double",
        "task": "pair",
        "m": 4,
        "mode": "double",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000690407000000004,
              "max_retained_keys": 46,
              "raw_keys": 46,
              "stage": "multiply",
              "wall_s": 0.0007276220712810755
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0007154770000000199,
              "max_retained_keys": 46,
              "raw_keys": 46,
              "stage": "multiply",
              "wall_s": 0.0007774068508297205
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0006929660000000171,
              "max_retained_keys": 46,
              "raw_keys": 46,
              "stage": "multiply",
              "wall_s": 0.0007300730794668198
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008401000000000103,
              "max_retained_keys": 46,
              "raw_keys": 46,
              "stage": "multiply",
              "wall_s": 0.000883585074916482
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000768788999999992,
              "max_retained_keys": 46,
              "raw_keys": 46,
              "stage": "multiply",
              "wall_s": 0.0008098010439425707
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-triple",
        "task": "pair",
        "m": 4,
        "mode": "triple",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008614090000000352,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.0009071878157556057
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008908840000000362,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.000938034150749445
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008200559999999579,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.000863553024828434
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008082859999999914,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.0008513890206813812
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008428779999999914,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.0008876041974872351
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-quantum",
        "task": "pair",
        "m": 4,
        "mode": "quantum",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008322009999999769,
              "max_retained_keys": 24,
              "raw_keys": 24,
              "stage": "multiply",
              "wall_s": 0.0008764690719544888
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008413270000000028,
              "max_retained_keys": 24,
              "raw_keys": 24,
              "stage": "multiply",
              "wall_s": 0.0008858400397002697
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008470680000000064,
              "max_retained_keys": 24,
              "raw_keys": 24,
              "stage": "multiply",
              "wall_s": 0.0008920719847083092
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008248840000000257,
              "max_retained_keys": 24,
              "raw_keys": 24,
              "stage": "multiply",
              "wall_s": 0.0008690790273249149
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0008230730000000075,
              "max_retained_keys": 24,
              "raw_keys": 24,
              "stage": "multiply",
              "wall_s": 0.0008668850641697645
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-quantum-double",
        "task": "pair",
        "m": 4,
        "mode": "quantum-double",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002386626000000003,
              "max_retained_keys": 116,
              "raw_keys": 116,
              "stage": "multiply",
              "wall_s": 0.0025109420530498028
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00327962599999998,
              "max_retained_keys": 116,
              "raw_keys": 116,
              "stage": "multiply",
              "wall_s": 0.0034476378932595253
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0024279700000000015,
              "max_retained_keys": 116,
              "raw_keys": 116,
              "stage": "multiply",
              "wall_s": 0.0025540648493915796
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002366802000000001,
              "max_retained_keys": 116,
              "raw_keys": 116,
              "stage": "multiply",
              "wall_s": 0.0024902981240302324
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0025886620000000193,
              "max_retained_keys": 116,
              "raw_keys": 116,
              "stage": "multiply",
              "wall_s": 0.002723037963733077
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m4-quantum-triple",
        "task": "pair",
        "m": 4,
        "mode": "quantum-triple",
        "u_code": [
          4,
          0,
          1
        ],
        "v_code": [
          0,
          4,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0035789629999999906,
              "max_retained_keys": 143,
              "raw_keys": 143,
              "stage": "multiply",
              "wall_s": 0.0037641110830008984
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.003107409999999977,
              "max_retained_keys": 143,
              "raw_keys": 143,
              "stage": "multiply",
              "wall_s": 0.0032691878732293844
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00349903800000001,
              "max_retained_keys": 143,
              "raw_keys": 143,
              "stage": "multiply",
              "wall_s": 0.0037037141155451536
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0032309989999999567,
              "max_retained_keys": 143,
              "raw_keys": 143,
              "stage": "multiply",
              "wall_s": 0.0033985842019319534
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m4-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0031192509999999896,
              "max_retained_keys": 143,
              "raw_keys": 143,
              "stage": "multiply",
              "wall_s": 0.0032815909944474697
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-ordinary",
        "task": "pair",
        "m": 6,
        "mode": "ordinary",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00022289199999997455,
              "max_retained_keys": 19,
              "raw_keys": 19,
              "stage": "multiply",
              "wall_s": 0.00023598503321409225
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00042315799999997905,
              "max_retained_keys": 19,
              "raw_keys": 19,
              "stage": "multiply",
              "wall_s": 0.0004446629900485277
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00021703900000002996,
              "max_retained_keys": 19,
              "raw_keys": 19,
              "stage": "multiply",
              "wall_s": 0.00022956007160246372
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00024354000000004206,
              "max_retained_keys": 19,
              "raw_keys": 19,
              "stage": "multiply",
              "wall_s": 0.0002569640055298805
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002646250000000183,
              "max_retained_keys": 19,
              "raw_keys": 19,
              "stage": "multiply",
              "wall_s": 0.00027923588640987873
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-double",
        "task": "pair",
        "m": 6,
        "mode": "double",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002233843000000013,
              "max_retained_keys": 87,
              "raw_keys": 87,
              "stage": "multiply",
              "wall_s": 0.0023485380224883556
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002057766999999988,
              "max_retained_keys": 87,
              "raw_keys": 87,
              "stage": "multiply",
              "wall_s": 0.0021630481351166964
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0019487389999999771,
              "max_retained_keys": 87,
              "raw_keys": 87,
              "stage": "multiply",
              "wall_s": 0.002048988128080964
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0019771759999999694,
              "max_retained_keys": 87,
              "raw_keys": 87,
              "stage": "multiply",
              "wall_s": 0.002078799996525049
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002271376000000047,
              "max_retained_keys": 87,
              "raw_keys": 87,
              "stage": "multiply",
              "wall_s": 0.0023871089797466993
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-triple",
        "task": "pair",
        "m": 6,
        "mode": "triple",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0028603070000000064,
              "max_retained_keys": 89,
              "raw_keys": 89,
              "stage": "multiply",
              "wall_s": 0.0030063779558986425
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002682811999999979,
              "max_retained_keys": 89,
              "raw_keys": 89,
              "stage": "multiply",
              "wall_s": 0.0028204889968037605
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002708525000000017,
              "max_retained_keys": 89,
              "raw_keys": 89,
              "stage": "multiply",
              "wall_s": 0.0028469800017774105
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002693844000000001,
              "max_retained_keys": 89,
              "raw_keys": 89,
              "stage": "multiply",
              "wall_s": 0.002831012010574341
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002867613999999963,
              "max_retained_keys": 89,
              "raw_keys": 89,
              "stage": "multiply",
              "wall_s": 0.003014181973412633
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-quantum",
        "task": "pair",
        "m": 6,
        "mode": "quantum",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.003600367999999965,
              "max_retained_keys": 36,
              "raw_keys": 36,
              "stage": "multiply",
              "wall_s": 0.0037843319587409496
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.003654543999999982,
              "max_retained_keys": 36,
              "raw_keys": 36,
              "stage": "multiply",
              "wall_s": 0.00384200899861753
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.004456909000000009,
              "max_retained_keys": 36,
              "raw_keys": 36,
              "stage": "multiply",
              "wall_s": 0.004684453830122948
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.003586711999999992,
              "max_retained_keys": 36,
              "raw_keys": 36,
              "stage": "multiply",
              "wall_s": 0.003770866198465228
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0037290689999999738,
              "max_retained_keys": 36,
              "raw_keys": 36,
              "stage": "multiply",
              "wall_s": 0.0039557539857923985
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-quantum-double",
        "task": "pair",
        "m": 6,
        "mode": "quantum-double",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.014905649999999993,
              "max_retained_keys": 713,
              "raw_keys": 713,
              "stage": "multiply",
              "wall_s": 0.015665203100070357
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.015447133000000002,
              "max_retained_keys": 713,
              "raw_keys": 713,
              "stage": "multiply",
              "wall_s": 0.016234456095844507
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.014443191999999994,
              "max_retained_keys": 713,
              "raw_keys": 713,
              "stage": "multiply",
              "wall_s": 0.015179922105744481
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.015469950999999982,
              "max_retained_keys": 713,
              "raw_keys": 713,
              "stage": "multiply",
              "wall_s": 0.016257312148809433
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.01513658699999998,
              "max_retained_keys": 713,
              "raw_keys": 713,
              "stage": "multiply",
              "wall_s": 0.015907928114756942
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m6-quantum-triple",
        "task": "pair",
        "m": 6,
        "mode": "quantum-triple",
        "u_code": [
          6,
          0,
          1
        ],
        "v_code": [
          0,
          6,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.024684277000000032,
              "max_retained_keys": 915,
              "raw_keys": 915,
              "stage": "multiply",
              "wall_s": 0.025941674131900072
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.02507901200000001,
              "max_retained_keys": 915,
              "raw_keys": 915,
              "stage": "multiply",
              "wall_s": 0.02635544608347118
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.025813850000000027,
              "max_retained_keys": 915,
              "raw_keys": 915,
              "stage": "multiply",
              "wall_s": 0.02712836000137031
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.02591563600000002,
              "max_retained_keys": 915,
              "raw_keys": 915,
              "stage": "multiply",
              "wall_s": 0.027234741020947695
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m6-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.02414389899999997,
              "max_retained_keys": 915,
              "raw_keys": 915,
              "stage": "multiply",
              "wall_s": 0.02537260204553604
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-ordinary",
        "task": "pair",
        "m": 8,
        "mode": "ordinary",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0003311859999999833,
              "max_retained_keys": 25,
              "raw_keys": 25,
              "stage": "multiply",
              "wall_s": 0.0003537191078066826
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00034336400000001266,
              "max_retained_keys": 25,
              "raw_keys": 25,
              "stage": "multiply",
              "wall_s": 0.000361728947609663
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00031167599999998297,
              "max_retained_keys": 25,
              "raw_keys": 25,
              "stage": "multiply",
              "wall_s": 0.00032856198959052563
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00032360799999997525,
              "max_retained_keys": 25,
              "raw_keys": 25,
              "stage": "multiply",
              "wall_s": 0.0003414058592170477
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-ordinary",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00031517400000002915,
              "max_retained_keys": 25,
              "raw_keys": 25,
              "stage": "multiply",
              "wall_s": 0.0003325180150568485
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-double",
        "task": "pair",
        "m": 8,
        "mode": "double",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.005150480000000013,
              "max_retained_keys": 140,
              "raw_keys": 140,
              "stage": "multiply",
              "wall_s": 0.0054118449334055185
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.005288247000000024,
              "max_retained_keys": 140,
              "raw_keys": 140,
              "stage": "multiply",
              "wall_s": 0.005555280949920416
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.005257467999999987,
              "max_retained_keys": 140,
              "raw_keys": 140,
              "stage": "multiply",
              "wall_s": 0.0055283550173044205
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0053396139999999925,
              "max_retained_keys": 140,
              "raw_keys": 140,
              "stage": "multiply",
              "wall_s": 0.005609462037682533
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.004880883999999974,
              "max_retained_keys": 140,
              "raw_keys": 140,
              "stage": "multiply",
              "wall_s": 0.0051287398673594
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-triple",
        "task": "pair",
        "m": 8,
        "mode": "triple",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.008102484999999993,
              "max_retained_keys": 142,
              "raw_keys": 142,
              "stage": "multiply",
              "wall_s": 0.008512481115758419
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.007920879999999964,
              "max_retained_keys": 142,
              "raw_keys": 142,
              "stage": "multiply",
              "wall_s": 0.008321058005094528
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.007730724000000022,
              "max_retained_keys": 142,
              "raw_keys": 142,
              "stage": "multiply",
              "wall_s": 0.00812145508825779
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.007785266999999985,
              "max_retained_keys": 142,
              "raw_keys": 142,
              "stage": "multiply",
              "wall_s": 0.008178732125088573
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.008950051000000014,
              "max_retained_keys": 142,
              "raw_keys": 142,
              "stage": "multiply",
              "wall_s": 0.009402333991602063
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-quantum",
        "task": "pair",
        "m": 8,
        "mode": "quantum",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.012438806999999996,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.013068330939859152
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.012427999000000023,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.013056994182989001
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.012300900999999975,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.012922626920044422
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.01246646600000001,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.013107192004099488
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.012136721999999989,
              "max_retained_keys": 48,
              "raw_keys": 48,
              "stage": "multiply",
              "wall_s": 0.0127509580925107
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-quantum-double",
        "task": "pair",
        "m": 8,
        "mode": "quantum-double",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.09743169299999999,
              "max_retained_keys": 4433,
              "raw_keys": 4433,
              "stage": "multiply",
              "wall_s": 0.10235879896208644
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.10440205200000002,
              "max_retained_keys": 4433,
              "raw_keys": 4433,
              "stage": "multiply",
              "wall_s": 0.1097139969933778
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.10396654900000002,
              "max_retained_keys": 4433,
              "raw_keys": 4433,
              "stage": "multiply",
              "wall_s": 0.10950626409612596
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.10168258299999999,
              "max_retained_keys": 4433,
              "raw_keys": 4433,
              "stage": "multiply",
              "wall_s": 0.1070347880013287
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-double",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.10427428799999999,
              "max_retained_keys": 4433,
              "raw_keys": 4433,
              "stage": "multiply",
              "wall_s": 0.10977993602864444
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "flag-m8-quantum-triple",
        "task": "pair",
        "m": 8,
        "mode": "quantum-triple",
        "u_code": [
          8,
          0,
          1
        ],
        "v_code": [
          0,
          8,
          1
        ]
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.16882456900000004,
              "max_retained_keys": 5935,
              "raw_keys": 5935,
              "stage": "multiply",
              "wall_s": 0.1777137010358274
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.172461027,
              "max_retained_keys": 5935,
              "raw_keys": 5935,
              "stage": "multiply",
              "wall_s": 0.1815357580780983
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.17201489799999997,
              "max_retained_keys": 5935,
              "raw_keys": 5935,
              "stage": "multiply",
              "wall_s": 0.18107227911241353
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.171774412,
              "max_retained_keys": 5935,
              "raw_keys": 5935,
              "stage": "multiply",
              "wall_s": 0.18087001703679562
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "flag-m8-quantum-triple",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.17117721400000002,
              "max_retained_keys": 5935,
              "raw_keys": 5935,
              "stage": "multiply",
              "wall_s": 0.18018946493975818
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "y=z=q=0 against Buch schubmult"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "degree-Gr2-4",
        "task": "degree",
        "k": 2,
        "n": 4
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr2-4",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002070329999999676,
              "max_retained_keys": 2,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0002192158717662096
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 2"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr2-4",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000179722999999965,
              "max_retained_keys": 2,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00019079702906310558
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 2"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr2-4",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0001969099999999946,
              "max_retained_keys": 2,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00020864908583462238
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 2"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr2-4",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00020711800000000613,
              "max_retained_keys": 2,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00021978188306093216
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 2"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr2-4",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00018824199999994962,
              "max_retained_keys": 2,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00019952398724853992
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 2"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "degree-Gr3-6",
        "task": "degree",
        "k": 3,
        "n": 6
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr3-6",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0004074880000000114,
              "max_retained_keys": 3,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0004305809270590544
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 42"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr3-6",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00040697300000003267,
              "max_retained_keys": 3,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00042976485565304756
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 42"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr3-6",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0005963760000000096,
              "max_retained_keys": 3,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0006282641552388668
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 42"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr3-6",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00042418100000002346,
              "max_retained_keys": 3,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.00044820597395300865
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 42"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr3-6",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00047245000000001314,
              "max_retained_keys": 3,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0004988659638911486
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 42"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "degree-Gr4-8",
        "task": "degree",
        "k": 4,
        "n": 8
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr4-8",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0013436669999999928,
              "max_retained_keys": 8,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0014159660786390305
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 24024"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr4-8",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0012665829999999878,
              "max_retained_keys": 8,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0013351859524846077
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 24024"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr4-8",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0015577580000000202,
              "max_retained_keys": 8,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.001640481874346733
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 24024"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr4-8",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.001517725999999997,
              "max_retained_keys": 8,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.001598769798874855
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 24024"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr4-8",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00137804500000005,
              "max_retained_keys": 8,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.001452170079573989
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 24024"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "degree-Gr5-10",
        "task": "degree",
        "k": 5,
        "n": 10
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr5-10",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.004645109999999952,
              "max_retained_keys": 20,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0048931019846349955
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 701149020"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr5-10",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.004861349000000015,
              "max_retained_keys": 20,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.005121295107528567
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 701149020"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr5-10",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0048916159999999875,
              "max_retained_keys": 20,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.005152870202437043
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 701149020"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr5-10",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.005084113000000001,
              "max_retained_keys": 20,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.005355861037969589
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 701149020"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "degree-Gr5-10",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.004725686000000007,
              "max_retained_keys": 20,
              "raw_keys": 1,
              "stage": "multiply",
              "wall_s": 0.0049790129996836185
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "rectangular hook-length formula: 701149020"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "schur-h4-square",
        "task": "schur",
        "a": 4
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h4-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00012579099999998622,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.00013408297672867775
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h4-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00012732900000000935,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.00013565784320235252
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h4-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00014909000000001837,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.00015851901844143867
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h4-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000123761,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.00013152183964848518
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h4-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00013287000000000715,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.00014132214710116386
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "schur-h8-square",
        "task": "schur",
        "a": 8
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h8-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00019765799999998945,
              "max_retained_keys": 9,
              "raw_keys": 9,
              "stage": "multiply",
              "wall_s": 0.00020956993103027344
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h8-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00018142200000004216,
              "max_retained_keys": 9,
              "raw_keys": 9,
              "stage": "multiply",
              "wall_s": 0.00019222917035222054
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h8-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00021034000000003106,
              "max_retained_keys": 9,
              "raw_keys": 9,
              "stage": "multiply",
              "wall_s": 0.00022256700322031975
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h8-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002068050000000321,
              "max_retained_keys": 9,
              "raw_keys": 9,
              "stage": "multiply",
              "wall_s": 0.00021885614842176437
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h8-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00018048399999998077,
              "max_retained_keys": 9,
              "raw_keys": 9,
              "stage": "multiply",
              "wall_s": 0.00019122217781841755
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "schur-h12-square",
        "task": "schur",
        "a": 12
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h12-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0003412349999999953,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00035994499921798706
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h12-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.00031281100000002393,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00032969098538160324
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h12-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.000302579000000025,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00031908322125673294
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h12-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0002941160000000109,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.0003101020120084286
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "schur-h12-square",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0003065070000000114,
              "max_retained_keys": 13,
              "raw_keys": 13,
              "stage": "multiply",
              "wall_s": 0.00032345904037356377
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "two-row Schur identity"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    },
    {
      "input": {
        "id": "qcalc-Gr3-7",
        "task": "qcalc"
      },
      "samples": [
        {
          "repetition": 1,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "qcalc-Gr3-7",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0028260050000000203,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.002971329027786851
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "published Quantum Calculator Gr(3,7) example"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 2,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "qcalc-Gr3-7",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002911107000000024,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.003060663817450404
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "published Quantum Calculator Gr(3,7) example"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 3,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "qcalc-Gr3-7",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0031966599999999623,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.0033607289660722017
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "published Quantum Calculator Gr(3,7) example"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 4,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "qcalc-Gr3-7",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.002856168999999964,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.003002815879881382
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "published Quantum Calculator Gr(3,7) example"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        },
        {
          "repetition": 5,
          "events": [
            {
              "backend": "schubmult_cpp",
              "case": "qcalc-Gr3-7",
              "compiled_maxn": 32,
              "stage": "ready"
            },
            {
              "phase": "multiply",
              "stage": "start"
            },
            {
              "cpu_s": 0.0037713839999999887,
              "max_retained_keys": 5,
              "raw_keys": 5,
              "stage": "multiply",
              "wall_s": 0.003963676979765296
            },
            {
              "phase": "validate",
              "stage": "start"
            },
            {
              "checks": [
                "published Quantum Calculator Gr(3,7) example"
              ],
              "stage": "validate",
              "status": "ok"
            }
          ],
          "returncode": 0,
          "stderr": ""
        }
      ]
    }
  ]
}


==> anc/schubmult_benchmarks.py <==
#!/usr/bin/env python3
"""Reproduce the practical-efficiency experiments in schubmult2.tex.

Run on Linux with a built schubmult checkout and Buch's schubmult executable:
  python schubmult_benchmarks.py --checkout /path/to/schubmult \
      --reference /usr/bin/schubmult --output schubmult_benchmarks.json

To benchmark an installed release, use --installed-version instead of --checkout.

Every repetition runs in a new, CPU-pinned interpreter. Only multiplication is
timed; imports, operand construction, and subsequent correctness checks are
excluded. Coefficients are not expanded for benchmarking. Timeouts bound both
multiplication and validation and are not reported as completed timings. No
multiplication-cache warmup or probabilistic pruning is used. Output records
preserve the raw samples, inputs, checks, and environment.
"""

import argparse
import ast
from datetime import datetime, timezone
import hashlib
import importlib.machinery
import importlib.metadata
import importlib.util
import json
import math
import os
from pathlib import Path
import platform
import re
import resource
import signal
import subprocess
import sys
import time


MODES = ("ordinary", "double", "triple", "quantum", "quantum-double", "quantum-triple")
CASES = [
    {"id": f"flag-m{m}-{mode}", "task": "pair", "m": m, "mode": mode,
     "u_code": [m, 0, 1], "v_code": [0, m, 1]}
    for m in (2, 4, 6, 8) for mode in MODES
] + [
    {"id": f"degree-Gr{k}-{2*k}", "task": "degree", "k": k, "n": 2*k}
    for k in (2, 3, 4, 5)
] + [
    {"id": f"schur-h{a}-square", "task": "schur", "a": a}
    for a in (4, 8, 12)
] + [{"id": "qcalc-Gr3-7", "task": "qcalc"}]


def emit(record):
    print(json.dumps(record, sort_keys=True), flush=True)


def measure(operation, limit):
    signal.setitimer(signal.ITIMER_REAL, limit)
    wall, cpu = time.perf_counter(), time.process_time()
    try:
        value = operation()
        return value, {"wall_s": time.perf_counter() - wall,
                       "cpu_s": time.process_time() - cpu}
    finally:
        signal.setitimer(signal.ITIMER_REAL, 0)


def worker(args):
    os.sched_setaffinity(0, {args.cpu})
    resource.setrlimit(resource.RLIMIT_AS, (4 * 1024**3, 4 * 1024**3))
    # The OS deadline must also interrupt compiled kernels holding the GIL.
    signal.signal(signal.SIGALRM, signal.SIG_DFL)
    import schubmult
    from schubmult import DSx, Permutation, QDSx, QPSx, QSx, Sx, uncode
    from schubmult.abc import q, z
    from schubmult.mult import _accel
    from schubmult.symbolic import sympify

    source = Path(schubmult.__file__).resolve()
    if args.checkout is not None:
        expected_source = args.checkout.resolve() / "src" / "schubmult"
        if source.parent != expected_source:
            raise RuntimeError(f"Wrong package imported: {source}")
    else:
        installed_version = importlib.metadata.version("schubmult")
        if installed_version != args.installed_version:
            raise RuntimeError(
                f"Expected schubmult {args.installed_version}, found {installed_version}"
            )
        if not source.is_relative_to(Path(sys.prefix).resolve()):
            raise RuntimeError(f"Package is not installed inside this environment: {source}")
    if not _accel.available:
        raise RuntimeError("The compiled backend must be enabled for this experiment.")
    case = next(c for c in CASES if c["id"] == args.worker)
    lhs = rhs = None
    max_keys = 0

    def grassmannian(partition, k):
        return uncode(tuple(reversed(tuple(partition) + (0,) * (k - len(partition)))))

    if case["task"] == "pair":
        u, v = uncode(case["u_code"]), uncode(case["v_code"])
        ring = {"ordinary": Sx, "double": DSx, "triple": DSx,
                "quantum": QSx, "quantum-double": QDSx, "quantum-triple": QDSx}[case["mode"]]
        lhs = ring(u)
        rhs = ring(v, z) if case["mode"].endswith("triple") else ring(v)
        operation = lambda: lhs * rhs
    elif case["task"] == "schur":
        a = case["a"]
        u = v = uncode([0, a])
        lhs = rhs = Sx(u)
        operation = lambda: lhs * rhs
    elif case["task"] == "degree":
        k, n = case["k"], case["n"]
        divisor = Sx(uncode([0] * (k - 1) + [1]))

        def operation():
            nonlocal max_keys
            result = Sx.one
            for _ in range(k * (n - k)):
                result = result * divisor
                result = Sx.from_dict({w: c for w, c in result.items() if len(w) <= n})
                max_keys = max(max_keys, len(result))
            return result
    else:
        ring = QPSx(3, 4)
        factor = ring(grassmannian((2, 1), 3))

        def operation():
            return ((factor * factor).kill_ideal() * factor).kill_ideal()

    phase = "multiply"
    emit({"stage": "ready", "case": case["id"], "backend": "schubmult_cpp",
          "compiled_maxn": _accel._cpp.MAXN})
    try:
        emit({"stage": "start", "phase": phase})
        result, timing = measure(operation, args.timeout)
        emit({"stage": phase, **timing, "raw_keys": len(result),
              "max_retained_keys": max_keys or len(result)})
        phase = "validate"

        def validate():
            checks = []
            actual = {w: sympify(c) for w, c in result.items() if c != 0}
            if case["task"] == "pair":
                command = [args.reference, *map(str, u), "-", *map(str, v)]
                reference = subprocess.run(command, capture_output=True, text=True,
                                           check=True, timeout=args.timeout)
                oracle = {}
                for line in reference.stdout.splitlines():
                    if not line.strip():
                        continue
                    match = re.fullmatch(r"\s*(-?\d+)\s+(\([^)]*\))\s*", line)
                    if match is None:
                        raise ValueError(f"Unexpected reference output: {line!r}")
                    oracle[Permutation(ast.literal_eval(match[2]))] = int(match[1])
                specialized = {}
                for w, c in actual.items():
                    constant = c.subs({s: 0 for s in c.free_symbols})
                    if constant != 0:
                        specialized[w] = int(constant)
                assert specialized == oracle, case["id"]
                checks.append("y=z=q=0 against Buch schubmult")
                if case["m"] == 2:
                    difference = sympify(result.expand() - lhs.expand() * rhs.expand()).expand()
                    assert difference == 0, case["id"]
                    checks.append("exact polynomial reconstruction")
            elif case["task"] == "schur":
                expected = {uncode([j, 2 * case["a"] - j]): 1 for j in range(case["a"] + 1)}
                assert actual == expected, case["id"]
                checks.append("two-row Schur identity")
            elif case["task"] == "degree":
                k, n = case["k"], case["n"]
                hooks = math.prod(n - i - j - 1 for i in range(k) for j in range(n - k))
                expected_degree = math.factorial(k * (n - k)) // hooks
                assert actual == {uncode([n - k] * k): expected_degree}, case["id"]
                checks.append(f"rectangular hook-length formula: {expected_degree}")
            else:
                expected = {
                    grassmannian((4, 4, 1), 3): 4,
                    grassmannian((4, 3, 2), 3): 8,
                    grassmannian((3, 3, 3), 3): 2,
                    grassmannian((2,), 3): 5 * q[1],
                    grassmannian((1, 1), 3): 4 * q[1],
                }
                assert actual == expected, case["id"]
                checks.append("published Quantum Calculator Gr(3,7) example")
            return checks

        emit({"stage": "start", "phase": phase})
        signal.setitimer(signal.ITIMER_REAL, args.timeout)
        try:
            checks = validate()
        finally:
            signal.setitimer(signal.ITIMER_REAL, 0)
        emit({"stage": phase, "checks": checks, "status": "ok"})
    except MemoryError:
        emit({"status": "memory-limit", "phase": phase, "limit_gib": 4})


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    package_source = parser.add_mutually_exclusive_group(required=True)
    package_source.add_argument("--checkout", type=Path)
    package_source.add_argument("--installed-version")
    parser.add_argument("--reference", default="/usr/bin/schubmult")
    parser.add_argument("--output", type=Path)
    parser.add_argument("--repeats", type=int, default=5)
    parser.add_argument("--timeout", type=float, default=30)
    parser.add_argument("--cpu", type=int, default=min(os.sched_getaffinity(0)))
    parser.add_argument("--case", action="append", dest="cases")
    parser.add_argument("--worker", choices=[c["id"] for c in CASES])
    args = parser.parse_args()
    if args.repeats < 1 or args.timeout <= 0:
        parser.error("--repeats and --timeout must be positive")
    if args.worker:
        worker(args)
        return
    if args.output is None:
        parser.error("--output is required")
    selected = CASES if args.cases is None else [c for c in CASES if c["id"] in args.cases]
    if not selected or (args.cases and set(args.cases) - {c["id"] for c in selected}):
        parser.error("unknown --case")
    env = dict(os.environ, PYTHONHASHSEED="0", PYTHONOPTIMIZE="0",
               OMP_NUM_THREADS="1", OPENBLAS_NUM_THREADS="1",
               MKL_NUM_THREADS="1")
    env.pop("SCHUBMULT_NO_CPP", None)
    if args.checkout is not None:
        env["PYTHONPATH"] = str(args.checkout.resolve() / "src")
        extension = [
            path for suffix in importlib.machinery.EXTENSION_SUFFIXES
            if (path := args.checkout / "src" / "schubmult" / ("schubmult_cpp" + suffix)).is_file()
        ]
    else:
        env.pop("PYTHONPATH", None)
        package = importlib.metadata.distribution("schubmult")
        if package.version != args.installed_version:
            parser.error(
                f"expected installed schubmult {args.installed_version}, found {package.version}"
            )
        package_path = Path(package.locate_file("schubmult")).resolve()
        extension_spec = importlib.util.find_spec("schubmult.schubmult_cpp")
        extension = (
            [Path(extension_spec.origin)]
            if extension_spec is not None and extension_spec.origin is not None
            and Path(extension_spec.origin).is_relative_to(package_path)
            else []
        )
    if len(extension) != 1:
        parser.error("expected exactly one interpreter-compatible compiled extension in the selected package")
    cpu_info = next(line.split(":", 1)[1].strip()
                    for line in Path("/proc/cpuinfo").read_text().splitlines()
                    if line.startswith("model name"))
    document = {
        "protocol": {"repeats": args.repeats, "per_phase_timeout_s": args.timeout,
                     "timed_phases": ["multiply"],
                     "address_space_limit_gib": 4, "cpu_affinity": args.cpu,
                     "startup_included": False, "fresh_process_per_repetition": True,
                     "probabilistic_pruning": False},
        "environment": {
            "started_utc": datetime.now(timezone.utc).isoformat(),
            "python": sys.version, "platform": platform.platform(), "cpu": cpu_info,
            "git_commit": subprocess.check_output(
                ["git", "-C", str(args.checkout), "rev-parse", "HEAD"], text=True).strip()
                if args.checkout is not None else None,
            "git_status": subprocess.check_output(
                ["git", "-C", str(args.checkout), "status", "--porcelain"], text=True).strip()
                if args.checkout is not None else None,
            "package_version": args.installed_version,
            "extension_sha256": hashlib.sha256(extension[0].read_bytes()).hexdigest(),
            "extension_file": extension[0].name,
            "benchmark_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            "reference_sha256": hashlib.sha256(Path(args.reference).read_bytes()).hexdigest(),
            "dependencies": {name: importlib.metadata.version(name)
                             for name in ("symengine", "sympy")},
        },
        "cases": [],
    }
    for case in selected:
        samples = []
        record = {"input": case, "samples": samples}
        document["cases"].append(record)
        for repeat in range(args.repeats):
            package_args = (
                ["--checkout", str(args.checkout.resolve())]
                if args.checkout is not None else ["--installed-version", args.installed_version]
            )
            command = [sys.executable, str(Path(__file__).resolve()),
                       *package_args, "--reference", args.reference,
                       "--timeout", str(args.timeout), "--cpu", str(args.cpu),
                       "--worker", case["id"]]
            completed = subprocess.run(command, capture_output=True, text=True, env=env,
                                       timeout=2 * args.timeout + 30)
            sample = {"repetition": repeat + 1, "events": [],
                      "returncode": completed.returncode, "stderr": completed.stderr}
            for line in completed.stdout.splitlines():
                sample["events"].append(json.loads(line))
            if completed.returncode == -signal.SIGALRM:
                phase = next(e["phase"] for e in reversed(sample["events"])
                             if e.get("stage") == "start")
                sample["events"].append({"status": "timeout", "phase": phase,
                                         "limit_s": args.timeout})
            samples.append(sample)
            args.output.write_text(json.dumps(document, indent=2) + "\n")
            if completed.returncode not in (0, -signal.SIGALRM):
                raise RuntimeError(f"{case['id']} failed:\n{completed.stderr}")
            last = sample["events"][-1]
            multiply = next((e for e in sample["events"] if e.get("stage") == "multiply"), {})
            print(case["id"], repeat + 1, last.get("status"), multiply.get("wall_s"), flush=True)
            if last.get("status") != "ok":
                break
    document["environment"]["finished_utc"] = datetime.now(timezone.utc).isoformat()
    args.output.write_text(json.dumps(document, indent=2) + "\n")


if __name__ == "__main__":
    main()

